Memoryless scalar quantization for random frames

Memoryless scalar quantization (MSQ) is a common technique to quantize frame coefficients of signals (which are used as a model for generalized linear samples), making them compatible with our digital technology. The process of quantization is generally not invertible, and thus one can only recover an approximation to the original signal from its quantized coefficients. The non-linear nature of quantization makes the analysis of the corresponding approximation error challenging, often resulting in the use of a simplifying assumption, called the "white noise hypothesis" (WNH) that simplifies this analysis. However, the WNH is known to be not rigorous and, at least in certain cases, not valid. Given a fixed, deterministic signal, we assume that we use a random frame, whose analysis matrix has independent isotropic sub-Gaussian rows, to collect the measurements, which are consecutively quantized via MSQ. For this setting, the numerically observed decay rate seems to agree with the prediction by the WNH. We rigorously establish sharp non-asymptotic error bounds without using the WNH that explains the observed decay rate. Furthermore, we show that the reconstruction error does not necessarily diminish as redundancy increases. We also extend this approach to the compressed sensing setting, obtaining rigorous error bounds that agree with empirical observations, again, without resorting to the WNH.

==> figures/MSQ_frame_Bernoulli_artificial_decay.m <==
%This script aims to show that for Bernoulli matrix, for artificially large
%delta, the decay rate tends to constant

k=10;
mm=10000:10000:100000;
delta1=4;
trial=1000;
%generate unit vector x
x=randn(k,1);
x=x/norm(x);


%
errors1=zeros(max(mm),1);
errors_pre_est=zeros(max(mm),1);
%errors3=zeros(2000,1);

% sampling

for m=mm
    m
    err1=zeros(trial,1);
    clear means;
    means=zeros(trial,k,1);
 %   err3=zeros(trial,1);
    for j=1:trial
        %generate measurement matrix A
        A=(randn(m,k)<0)*2-1;
        %samples
        y=A*x; %unquantized samples
        y1=delta1*floor(y/delta1+0.5*ones(m,1));
  %      y2=delta2*floor(y/delta2+0.5*ones(m,1));
  %      y3=delta3*floor(y/delta3+0.5*ones(m,1));
        %recovery
        A_inv=pinv(A);
        x_rec1=A_inv*y1;
        means(j,:,1)=A'*(y-y1);
   %     x_rec3=A_inv*y3;
        %reconstruction error
        err1(j,1)=norm(x-x_rec1);
     %   err3(j,1)=norm(x-x_rec3);
    end
    errors1(m,1)=sum(err1)/trial;
    errors_pre_est(m,1)=norm(sum(means)/trial)/m;
   % errors2(m,1)=sum(err2)/trial;
    %errors3(m,1)=sum(err3)/trial;
end

err_pre_est=zeros(trial,1);

figure;
lambda=mm/k;
loglog(lambda, errors1(mm));
hold on;
ll=size(lambda,2);
%loglog(lambda, 2*exp(-2*pi^2/delta1^2)*ones(ll,1),'b--');
%loglog(lambda, 0.84*ones(ll,1),'b--');
%loglog(lambda, 0.85*ones(ll,1),'b--');
loglog(lambda, errors_pre_est(mm),'r-');

==> figures/MSQ_frame_Gaussian_artificial_decay.m <==
%This script aims to show that for matrix whose entries are i.i.d. Gaussian, for artificially large
%delta, the decay rate tends to constant

k=10;
mm=1000:1000:10000;
delta1=4;
trial=1000;
%generate unit vector x
x=randn(k,1);
x=x/norm(x);


%
errors1=zeros(max(mm),1);
errors_pre_est=zeros(max(mm),1);
%errors3=zeros(2000,1);

% sampling

for m=mm
    m
    err1=zeros(trial,1);
    clear means;
    means=zeros(trial,k,1);
 %   err3=zeros(trial,1);
    for j=1:trial
        %generate measurement matrix A
        A=randn(m,k);
        %samples
        y=A*x; %unquantized samples
        y1=delta1*floor(y/delta1+0.5*ones(m,1));
  %      y2=delta2*floor(y/delta2+0.5*ones(m,1));
  %      y3=delta3*floor(y/delta3+0.5*ones(m,1));
        %recovery
        A_inv=pinv(A);
        x_rec1=A_inv*y1;
        means(j,:,1)=A'*(y-y1);
   %     x_rec3=A_inv*y3;
        %reconstruction error
        err1(j,1)=norm(x-x_rec1);
     %   err3(j,1)=norm(x-x_rec3);
    end
    errors1(m,1)=sum(err1)/trial;
    errors_pre_est(m,1)=norm(sum(means)/trial)/m;
   % errors2(m,1)=sum(err2)/trial;
    %errors3(m,1)=sum(err3)/trial;
end


figure;
lambda=mm/k;
loglog(lambda, errors1(mm));
hold on;
ll=size(lambda,2);
loglog(lambda, 2*exp(-2*pi^2/delta1^2)*ones(ll,1),'g--');
loglog(lambda, 2*exp(-2*pi^2/delta1^2)*ones(ll,1)-2*exp(-8*pi^2/delta1^2)*ones(ll,1),'g--');
%loglog(lambda, 0.84*ones(ll,1),'b--');
%loglog(lambda, 0.85*ones(ll,1),'b--');
loglog(lambda, errors_pre_est(mm),'r-');

==> figures/MSQ_frame_spherical_artificial_decay.m <==
%This script aims to show that for matrix whose rows are i.i.d. from sphere
%of radius sqrt(k), for artificially large
%delta, the decay rate tends to constant
filename = 'Spherical.mat' %the file where all quantities will be stored
%% Define parameters
k = 20; %the dimension of the signal
mm = [200:200:800 1000:1000:9000 10000:5000:20000]; %number of measurements
mm_max = max(mm);
lambda = mm/k;

delta = 4; %quantization step
n_trials = 1000; %number of realizations of matrix

%% generate unit vector x
x = randn(k,1);
x = x/norm(x);


%% Initiate vectors with outcome
errors_norm = zeros(n_trials, mm_max); %norm of the reconstruction error
errors = zeros(n_trials,k,mm_max); %reconstruction error
%errors3=zeros(2000,1);

% sampling

for m = mm
    err_temporary = zeros(n_trials,1);
 %   err3=zeros(trial,1);
    for j=1:trial
        [m j]
        %generate measurement matrix A
        A = randn(m,k);
        A = normr(A)*sqrt(k);
        %samples
        y = A*x; %unquantized samples
        q = delta*floor(y/delta1+0.5*ones(m,1));
        %reconstruction error
        errors(j,:,m) = x - pinv(A)*q;
        errors_norm(j,m) = norm(errors(j,:,m));
    end
end

errors_average = zeros(mm_max,1);
for m = mm;
    errors_average(m,1) = sum(errors_norm(:,m))/n_trials;
end

save(filename)
%% Plotting
figure;
loglog(lambda, errors_average(mm),'-s','LineWidth',2,'markers',10);
hold on;
xlabel('$$\lambda:=m/k$$','Interpreter','latex','FontSize', 16)
ylabel('reconstruction error','FontSize', 16)
%ylabel('$$\mu $$','Interpreter','latex','FontSize', 16)
%ylim( [delta/2.1 delta/1.8])
xt = get(gca, 'XTick');
set(gca, 'FontSize', 16)

clear ylim;
ylim('auto');
y_limits = ylim;
y_min = y_limits(1)/1.1;
y_max = y_limits(2)*1.05;
ylim([y_min y_max]);
%first_point_slope = sqrt(lambda(1,1))*mean_norm(min(mm),1);
%loglog(lambda,first_point_slope*lambda.^(-0.5),'r--')
%title('For 10 signals, mean value of E^Tu') 
    
%last_point_slope = sqrt(lambda(end))*mean_norm(mm_max,1);
%loglog(lambda,last_point_slope*lambda.^(-0.5),'r--')
